Quasi Transverse Momentum Dependent Distributions at Next-to-Next-to-Leading order

The partons' transverse momentum can be explored with QCD lattice simulations by studying the quasi-transverse-momentum-dependent parton distribution functions (qTMDPDFs), which are factorized in terms of physical TMDPDFs and soft factors in the limit of the large hadron's momentum. We present the next-to-next-to-leading order (NNLO) calculation of the coefficient function for this factorization. Together with already known expressions for anomalous dimensions, this result allows analysis of lattice data at NNLO perturbative accuracy.

==> anc/Coefficient_Expressions.m <==
(* ::Package:: *)

C1Bare=1+as*CF*(- 1/\[Epsilon]^2 - 1/\[Epsilon] - 2-((5*Zeta[2])/2))+as^2*CF*(CF/(2*\[Epsilon]^4)+(CF - (11*CA)/12 + Nf/6)/\[Epsilon]^3 + 
   (CF*((5*Zeta[2])/2 + 5/2) + CA*(Zeta[2]/2 - 133/36) + 
     (11*Nf)/18)/\[Epsilon]^2 +(CF*(-((25*Zeta[3])/3) + 12*Zeta[2] + 5) + 
     CA*((11*Zeta[3])/2 - (143*Zeta[2])/12 - 673/54) + 
     Nf*((13*Zeta[2])/6 + 56/27))/\[Epsilon] + 
   CF*(-((59*Zeta[3])/3) + (145*Zeta[2])/2 - 
     (321*Zeta[4])/8 + 4) + 
   CA*((395*Zeta[3])/18 - (2089*Zeta[2])/36 + 
     (159*Zeta[4])/4 - 3130/81) + 
   Nf*(-((13*Zeta[3])/9) + (143*Zeta[2])/18 + 544/81))


C11=1+as*CF*(-Log[v\[Mu]]^2 - 2*Log[v\[Mu]]-4 + Zeta[2])+as^2*CF*((1/2)*CF*Log[v\[Mu]]^4 + Log[v\[Mu]]^3*(2*CF - (11*CA)/9 + (2*Nf)/9)+ 
   Log[v\[Mu]]^2*(CF*(6 - Zeta[2]) + (1/9)*CA*
      (18*Zeta[2] - 100) + (16*Nf)/9) + Log[v\[Mu]]*(CF*(-24*Zeta[3] + 26*Zeta[2] + 4) + 
     CA*(22*Zeta[3] + (1/27)*(-(198*Zeta[2]) - 950)) + 
     (2/27)*Nf*(18*Zeta[2] + 76))  + 
    CF*(-30*Zeta[3] + 116*Zeta[2] - 
     (475*Zeta[4])/4 - 12) + CA*((241*Zeta[3])/9 - 
     (559*Zeta[2])/18 + (99*Zeta[4])/2 - 3884/81) + 
   Nf*((2*Zeta[3])/9 + (17*Zeta[2])/9 + 656/81))


C11N3LOLp = CF (Log[v\[Mu]]*
          (CA^2*(Zeta[2]*(-((112*Zeta[3])/3) - 21560/81) + 
                  (13858*Zeta[3])/27 + 260*Zeta[4] - 100*Zeta[5] - 
                  723611/1458) + 
             CF*(CA*(Zeta[2]*(6*Zeta[3] + 32521/27) - (6212*Zeta[3])/
                         9 - (2450*Zeta[4])/3 - 120*Zeta[5] + 
             5704/81) + 
                  Nf*(-((5374*Zeta[2])/27) + (244*Zeta[3])/3 + 
                       (350*Zeta[4])/3 + 6943/162)) + 
             CA*Nf*((6584*Zeta2)/81 - (608*Zeta3)/9 - 44*Zeta4 + 102683/729) + 
  		CF^2*(Zeta2*(8*Zeta3 - 430) + 124*Zeta3 + (487*Zeta4)/2 + 
     		240*Zeta5 + 44) + 
  		Nf^2*((-(1/27))*(128*Zeta2) - (16*Zeta3)/27 - 6184/729)) + Log[v\[Mu]]^2*
          (CA^2*((26*Zeta[2])/9 + (220*Zeta[3])/3 - 22*Zeta[4] - 
                  29351/162) + CF*(CA*((2327*Zeta[2])/18 - 
                       (1429*Zeta[3])/9 - (89*Zeta[4])/2 + 11996/81) + 
                  
          Nf*(-((193*Zeta[2])/9) + (70*Zeta[3])/9 - 2047/162)) + 
             CA*Nf*((16*Zeta[2])/3 - (16*Zeta[3])/3 + 4469/81) + 
             CF^2*(-(170*Zeta[2]) + 78*Zeta[3] + (475*Zeta[4])/4 + 
                  12) + Nf^2*(-((8*Zeta[2])/9) - 292/81)) + 
        Log[v\[Mu]]^3*(CA^2*((44*Zeta[2])/9 - 2506/81) + 
             CF*(CA*((19*Zeta[2])/9 - 22*Zeta[3] + 1682/27) + 
                  Nf*(-((10*Zeta[2])/9) - 254/27)) + 
             CA*Nf*(842/81 - (8*Zeta[2])/9) + 
             CF^2*(-(26*Zeta[2]) + 24*Zeta[3] - 16/3) - 
             (64*Nf^2)/81) + Log[v\[Mu]]^4*(-((121*CA^2)/54) + 
             CF*(CA*(122/9 - 2*Zeta[2]) - (20*Nf)/9) + 
             (22*CA*Nf)/27 + CF^2*(Zeta[2]/2 - 4) - (2*Nf^2)/27) + 
        Log[v\[Mu]]^5*(CF*((11*CA)/9 - (2*Nf)/9) - CF^2) - 
        (1/6)*CF^2*Log[v\[Mu]]^6)

==> anc/info.txt <==
In this file we describe the content of the ancillary file of the article
"Quasi Transverse Momentum Dependent Distributions an Next-to-Next-to-Leading order"
By Óscar del Río and Alexey Vladimirov


---- Functions defined in the Mathematica-format file

C1Bare: Bare coefficient function defined in Eq. (24) up to next-to-next-to-leading order (NNLO).

C11: Coefficient function for the qTMD factorization theorem at NNLO.

C11N3LOLp: Logarithmic part of the N3LO contribution to the coefficient function
